The Isotopic Links from Planet Forming Regions to the Solar System

Isotopic ratios provide a powerful tool for understanding the origins of materials, including the volatile and refractory matter within solar system bodies. Recent high sensitivity observations of molecular isotopologues, in particular with ALMA, have brought us new information on isotopic ratios of hydrogen, carbon, nitrogen and oxygen in star and planet forming regions as well as the solar system objects. Solar system exploration missions, such as Rosetta and Cassini, have given us further new insights. Meanwhile, the recent development of sophisticated models for isotope chemistry including detailed gas-phase and grain surface reaction network has made it possible to discuss how isotope fractionation in star and planet forming regions is imprinted into the icy mantles of dust grains, preserving a record of the initial isotopic state of solar system materials. This chapter reviews recent progress in observations of molecular isotopologues in extra-solar planet forming regions, prestellar/protostellar cores and protoplanetary disks, as well as objects in our solar system -- comets, meteorites, and planetary/satellite atmospheres -- and discusses their connection by means of isotope chemical models.

==> pp7.h <==
\usepackage{times}
\usepackage{amsmath}
\usepackage{fancyhdr}

% Define header and footer information for default.

\fancyhead[L]{\sauthors} %Left   Header
\fancyhead[C]{}                                 %Center Header
\fancyhead[R]{\stitle}                    %Right  Header

\fancyfoot[L]{}                                 %Left   Footer
\fancyfoot[C]{\thepage}                         %Center Footer
\fancyfoot[R]{}                                 %Right  Footer

\renewcommand{\headrulewidth}{0pt} 
\renewcommand{\footrulewidth}{0pt}

% Define header and footer for the first page.
\fancypagestyle{fancy1st}{                      %Define style "fancy1st"
    \fancyhead[L]{}                             %Overwrite Left   Header
    \fancyhead[C]{}                             %Overwrite Center Header
    \fancyhead[R]{}                             %Overwrite Right  Header

    \fancyfoot[L]{Protostars and Planets VII}   %Overwrite Left   Footer
    \fancyfoot[C]{}                             %Overwrite Center Footer
    \fancyfoot[R]{}                             %Overwrite Right  Footer
%   \fancyfoot[R]{Shu-ichiro Inutsuka, Motohide Tamura, Yuri Aikawa, Takayuki Muto, \& Kengo Tomida (eds.)} 
}
\voffset=-0.25in
\pagestyle{fancy}
\thispagestyle{fancy1st}

